Automating the Design of Multigrid Methods with Evolutionary Program Synthesis

Many of the most fundamental laws of nature can be formulated as partial differential equations (PDEs). Understanding these equations is, therefore, of exceptional importance for many branches of modern science and engineering. However, since the general solution of many PDEs is unknown, the efficient approximate solution of these equations is one of humanity's greatest challenges. While multigrid represents one of the most effective methods for solving PDEs numerically, in many cases, the design of an efficient or at least working multigrid solver is an open problem. This thesis demonstrates that grammar-guided genetic programming, an evolutionary program synthesis technique, can discover multigrid methods of unprecedented structure that achieve a high degree of efficiency and generalization. For this purpose, we develop a novel context-free grammar that enables the automated generation of multigrid methods in a symbolically-manipulable formal language, based on which we can apply the same multigrid-based solver to problems of different sizes without having to adapt its internal structure. Treating the automated design of an efficient multigrid method as a program synthesis task allows us to find novel sequences of multigrid operations, including the combination of different smoothing and coarse-grid correction steps on each level of the discretization hierarchy. To prove the feasibility of this approach, we present its implementation in the form of the Python framework EvoStencils, which is freely available as open-source software. This implementation comprises all steps from representing the algorithmic sequence of a multigrid method in the form of a directed acyclic graph of Python objects to its automatic generation and optimization using the capabilities of the code generation framework ExaStencils and the evolutionary computation library DEAP.

==> compile.py <==
import subprocess, sys

commands = [
    ['pdflatex', sys.argv[1] + '.tex'],
    ['bibtex', sys.argv[1] + '.aux'],
    ['pdflatex', sys.argv[1] + '.tex'],
    ['pdflatex', sys.argv[1] + '.tex']
]

for c in commands:
    subprocess.call(c)


==> evostencils/ir/stencil_multiplication.py <==
from operator import add as operator_add

def mul(stencil1, stencil2):
    if stencil1 is None or stencil2 is None:
        return None
    new_entries = []
    for offset2, value2 in stencil2.entries:
        for offset1, value1 in stencil1.entries:
            added = False
            offset = tuple(map(operator_add, offset1, offset2))
            value = value1 * value2
            for i, new_entry in enumerate(new_entries):
                if offset == new_entry[0]:
                    new_entries[i] = (offset, new_entry[1] + value)
                    added = True
                    break
            if not added:
                new_entries.append((offset, value))
    return Stencil(new_entries)





==> evostencils/optimization/optimizer_base.py <==
class Optimizer:
    def __init__(self, program_generator):
        self.program_generator = program_generator
        self.pset = None
        self.toolbox = None

